Study of the atmospheric effects of energetic particle precipitations on giant planets with HWO

UV auroral emissions from giant planets are produced by extra-atmospheric energetic particles interacting with an atmosphere. They have been observed on Jupiter, Saturn and Uranus and should be present on Neptune. Even if the mechanisms are similar, each planet is unique due to its specific source of magnetospheric plasma and the structure and dynamics of its magnetosphere. How these precipitations modify atmospheric heating, dynamics and chemical balance at local and global atmospheric scale is still poorly known, especially on Uranus and Neptune, and critical to understanding the global atmosphere-magnetosphere system of giant planets and exoplanets. In this manucript we present how future observations by instruments, aboard \textit{the Habitable World Observatory} (HWO) will provide new information to better understand the origin and the atmospheric effects of these precipitations. A major interest is for the distant magnetospheres of Uranus and Neptune, never explored by an orbital spacecraft whose UV auroral emissions remains at (Uranus) or below (Neptune) the HST sensitivity. \textit{Pollux} is one such UV instrument concept, which will enable unprecedented high spectral resolution at fine spatial scale not previously seen and polarimetric observations of the planetary aurorae while \textit{LUMOS}, another UV instrument will image the full auroral regions with a good spectral resolution.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

